A data compression and optimal galaxy weights scheme for Dark Energy Spectroscopic Instrument and weak lensing datasets

Combining different observational probes, such as galaxy clustering and weak lensing, is a promising technique for unveiling the physics of the Universe with upcoming dark energy experiments. The galaxy redshift sample from the Dark Energy Spectroscopic Instrument (DESI) will have a significant overlap with major ongoing imaging surveys specifically designed for weak lensing measurements: the Kilo-Degree Survey (KiDS), the Dark Energy Survey (DES) and the Hyper Suprime-Cam (HSC) survey. In this work we analyse simulated redshift and lensing catalogues to establish a new strategy for combining high-quality cosmological imaging and spectroscopic data, in view of the first-year data assembly analysis of DESI. In a test case fitting for a reduced parameter set, we employ an optimal data compression scheme able to identify those aspects of the data that are most sensitive to the cosmological information, and amplify them with respect to other aspects of the data. We find this optimal compression approach is able to preserve all the information related to the growth of structure; we also extend this scheme to derive weights to be applied to individual galaxies, and show that these produce near-optimal results.

==> Fig_6_plot_histo.py <==
import numpy as np
import matplotlib.pyplot as plt
import math
from matplotlib.legend_handler import HandlerLine2D
from matplotlib.legend_handler import HandlerErrorbar
  
# f1 = np.loadtxt('1r_marg_b01.out'        , usecols=range(1,2) )
# f2 = np.loadtxt('1r_marg_b012.out'       , usecols=range(1,2) )
# f3 = np.loadtxt('1r_marg_b012_scale.out' , usecols=range(1,2) )
# f4 = np.loadtxt('1r_marg_8bz_scale.out'  , usecols=range(1,2) )

# #numpy.histogram(a, bins=10, range=None, normed=None, weights=None, density=None)
# plt.subplot()

# plt.figure(2,figsize=(16, 12))
# plt.xlabel(r'$\sigma_8$'  , fontsize= 40)
# plt.ylabel('Number of realizations', fontsize= 40)
# ax = plt.gca()
 
# ax.tick_params(axis="x", labelsize=30)
# ax.tick_params(axis="y", labelsize=30) 

# a1 = f1[:]
# a2 = f2[:]
# a3 = f3[:]
# a4 = f4[:],

# print(np.mean(a1),np.mean(a2),np.mean(a3),np.mean(a4)) 



# bb = 0.82#1.0582030E+00   #fifth column! 

# p1= plt.hist(a1, bins='auto', alpha=0.5, facecolor='#bebebe', label='lin. bias ',  )  # arguments are passed to np.histogram
# p2= plt.hist(a2, bins='auto', alpha=0.5, facecolor='#f6998b', label='compr. ss ',  )  # arguments are passed to np.histogram
# p3= plt.hist(a3, bins='auto', alpha=0.5, facecolor='#ffffba', label='compr. opt ', )  # arguments are passed to np.histogram
# p4= plt.hist(a4, bins='auto', alpha=0.5, facecolor='#8ee0ff', label='uncomp.' ,    )  # arguments are passed to np.histogram
# plt.axvline(bb, color='k', linestyle='dashed', linewidth=1, label='fiducial')

 

# #plt.title('mean on f')
# plt.legend(fontsize=30)
# plt.savefig('FIG6_f_histo.pdf')
# plt.cla()  # which clears data but not axes




#f1 = np.loadtxt('bb_sub_vcsnl_%i_mock_NGC_CMASS.txt' %numb)
f1 = np.loadtxt('1r_marg_b01.out'        , usecols=range(2,3) )
f2 = np.loadtxt('1r_marg_b012.out'       , usecols=range(2,3) )
f3 = np.loadtxt('1r_marg_b012_scale.out' , usecols=range(2,3) )
f4 = np.loadtxt('1r_marg_8bz_scale.out'  , usecols=range(2,3) )

plt.subplot()
plt.figure(2,figsize=(16, 12))
plt.xlabel(r'$\sigma_{\sigma_8}$'  , fontsize= 40) 
plt.ylabel('Number of realizations', fontsize= 40) 
ax = plt.gca()
ax.tick_params(axis="x", labelsize=25)
ax.tick_params(axis="y", labelsize=25) 

a1 = f1[:]
a2 = f2[:]
a3 = f3[:]
a4 = f4[:]
 
p1= plt.hist(a1, bins='auto', alpha=0.5, facecolor='#bebebe', label='lin. bias ',  )  # arguments are passed to np.histogram
p2= plt.hist(a2, bins='auto', alpha=0.5, facecolor='#f6998b', label='compr. ss ',  )  # arguments are passed to np.histogram
p3= plt.hist(a3, bins='auto', alpha=0.5, facecolor='#ffffba', label='compr. opt ', )  # arguments are passed to np.histogram
p4= plt.hist(a4, bins='auto', alpha=0.5, facecolor='#8ee0ff', label='uncomp.' ,    )  # arguments are passed to np.histogram
 
plt.legend(fontsize=30)
plt.savefig('FIG6_error_f_histo.pdf')
#ax.clear()
plt.cla()  # which clears data but not axes
 


==> Fig_6_plot_histo_chi.py <==
import numpy as np
import matplotlib.pyplot as plt
import math
from matplotlib.legend_handler import HandlerLine2D
from matplotlib.legend_handler import HandlerErrorbar
# import sys
# numb = int(sys.argv[1])

#f1 = np.loadtxt('bb_sub_vcsnl_%i_mock_NGC_CMASS.txt' %numb)
f1 = np.loadtxt('1r_like_b01.out'        , usecols=range(5,6) )
f2 = np.loadtxt('1r_like_b012.out'       , usecols=range(5,6) )
f3 = np.loadtxt('1r_like_b012_scale.out' , usecols=range(5,6) )
f4 = np.loadtxt('1r_like_8bz_scale.out'  , usecols=range(5,6) )

#numpy.histogram(a, bins=10, range=None, normed=None, weights=None, density=None)

plt.subplot()
plt.figure(2,figsize=(16, 12))
plt.xlabel(r'$\chi^2$'             , fontsize= 40) 
plt.ylabel('Number of realizations', fontsize= 40) 
ax = plt.gca()
ax.tick_params(axis="x", labelsize=30)
ax.tick_params(axis="y", labelsize=30) 


a1 = f1[:]*2./18.
a2 = f2[:]*2./24.
a3 = f3[:]*2./24.
a4 = f4[:]*2./104.
bb = 0.82#1.0582030E+00   #fifth column! 
print(np.mean(a1),np.mean(a2),np.mean(a3),np.mean(a4)) 

p1= plt.hist(a1, bins='auto', alpha=0.5, facecolor='#bebebe', label='app lin bias ')  # arguments are passed to np.histogram
p2= plt.hist(a2, bins='auto', alpha=0.5, facecolor='#f6998b', label='app quad bias')  # arguments are passed to np.histogram
p3= plt.hist(a3, bins='auto', alpha=0.5, facecolor='#FFF36D', label='opt quad bias')  # arguments are passed to np.histogram
p4= plt.hist(a4, bins='auto', alpha=0.5, facecolor='#8ee0ff', label='uncompressed')  # arguments are passed to np.histogram
plt.axvline(bb, color='k', linestyle='dashed', linewidth=1, label='fiducial')
 
plt.legend(fontsize=30)
plt.savefig('FIG6_chi_histo.pdf')
plt.cla()  # which clears data but not axes
 



 

==> Fig_7_contourplots.py <==
import numpy as np
import getdist
from getdist import plots
file1 = '../../../../fred/oz073/rossi/lensing_DESI/cosmochain/s8_8mpc_1r_r1_8bz'
file2 = '../../../../fred/oz073/rossi/lensing_DESI/cosmochain/s8_MCU_1r_r1_8bz'

g = plots.getSubplotPlotter()
g.settings.figure_legend_frame = False
g.settings.axes_fontsize = 12
g.settings.lab_fontsize = 22
g.settings.legend_fontsize =40
g.legend_location= 'best'
g.triangle_plot([file2, file1],   filled= True,
#g.triangle_plot([ file1 ], filled= True,
analysis_settings={'ignore_rows':0.3}, contour_colors=['#2ea3f2', '#FF7373'] ,legend_labels=['8 Mpc' , '5 Mpc']
## ranges={'p1':(0.5, 3),'p2':(0.5, 3)  },
,line_args=[{'lw':1.0, 'color':'#2ea3f2'}, {'lw':1.0, 'color':'#FF7373'} ]
);
#for ax in g.subplots[:,0]:
 #   ax.axvline(0.7343, color='gray', ls='--')
#for ax in g.subplots[:,0]:
 #   ax.axvline(2.0, color='gray', ls='--')
g.export('Fig_7_s8_8mpcvs5mpc_8bz_r1.pdf')



#[r'$\sigma_8$', r'b_1', r'b_2', r'b_3' , r'b_4' , r'b_5' , r'b_6' , r'b_7' , r'b_8'  ]
